An Ant Colonization Routing Algorithm to Minimize Network Power Consumption

Rising energy consumption of IT infrastructure concerns have spurred the development of more power efficient networking equipment and algorithms. When \emph{old} equipment just drew an almost constant amount of power regardless of the traffic load, there were some efforts to minimize the total energy usage by modifying routing decisions to aggregate traffic in a minimal set of links, creating the opportunity to power off some unused equipment during low traffic periods. New equipment, with power profile functions depending on the offered load, presents new challenges for optimal routing. The goal now is not just to power some links down, but to aggregate and/or spread the traffic so that devices operate in their sweet spot in regards to network usage. In this paper we present an algorithm that, making use of the ant colonization algorithm, computes, in a decentralized manner, the routing tables so as to minimize global energy consumption. Moreover, the resulting algorithm is also able to track changes in the offered load and react to them in real time.

==> fwd_agent.js <==
for each $f(o, d, \lambda_f) \in \Phi$ {
    $F_{o \rightarrow d}$ = new ForwardAgent($f(o, d, \lambda_f)$, $p_f$);
    sendAgent($F_{o \rightarrow d}$);
}

sendAgent = function($F_{o \rightarrow d}$) {
    i = o;
    V = {}; // Set of visited nodes
    $\vec c$ = []; // Vector holding the link costs

    do {
	j = nextNode($G_i(f)$);
	l = (i, j);
	if (i $\in$ V)
	    purgeCycle(V, $\vec c\,$);
	V = V $\cup$ i;
	/* $\hat \lambda_l$ is the estimated amount of traffic carried by link $l$ */	  
	$\vec c\,[\text{l}]$ = calcCost(l, $\lambda_f$, $p_f$, $\hat \lambda_l$, $\mu_l$);
	i = j; // Visit the next node
    } while (i != d);
}


==> fwd_agent_comp.js <==
nextNode = function(G(f)) {
    r = random(0, 1);
    if (r < $\pi_e$) {
	return chooseRandomNeighbor();
    } else { // Get a $\text{\emph{good}}$ neighbor
	r = random(0, 1);
	acul = 0, i = 0;
	for each (g $\in$ G(f)) {
	    acul += g, i++;
	    if (r <= acul) {
		return neighbor(i);
	    }
	}
    }
}

calcCost = function(l, $\lambda_f$, $p_f$, $\lambda_l$, $\mu_l$) {
    $\lambda_r$ = $\lambda_l$; /* Amount of traffic in the link
               not pertaining to our flow */

    if (l $\in$ $p_f$) {
	$\lambda_r$ = $\lambda_l$ - $\lambda_f$;
    }
    origCost = $c_l\left(\lambda_r/\mu_l\right)$;
    newCost = $c_l\left((\lambda_r + \lambda_f)/\mu_l\right)$;

    return newCost - origCost;
}

